A Fast Randomized Algorithm for Massive Text Normalization

Many popular machine learning techniques in natural language processing and data mining rely heavily on high-quality text sources. However real-world text datasets contain a significant amount of spelling errors and improperly punctuated variants where the performance of these models would quickly deteriorate. Moreover, real-world, web-scale datasets contain hundreds of millions or even billions of lines of text, where the existing text cleaning tools are prohibitively expensive to execute over and may require an overhead to learn the corrections. In this paper, we present FLAN, a scalable randomized algorithm to clean and canonicalize massive text data. Our algorithm relies on the Jaccard similarity between words to suggest correction results. We efficiently handle the pairwise word-to-word comparisons via Locality Sensitive Hashing (LSH). We also propose a novel stabilization process to address the issue of hash collisions between dissimilar words, which is a consequence of the randomized nature of LSH and is exacerbated by the massive scale of real-world datasets. Compared with existing approaches, our method is more efficient, both asymptotically and in empirical evaluations, and does not rely on additional features, such as lexical/phonetic similarity or word embedding features. In addition, FLAN does not require any annotated data or supervised learning. We further theoretically show the robustness of our algorithm with upper bounds on the false positive and false negative rates of corrections. Our experimental results on real-world datasets demonstrate the efficiency and efficacy of FLAN.

==> plots/barplots.jl <==
using StatsPlots
using Plots.Measures
using CategoricalArrays

category = CategoricalArray(["small-scale","small-scale","medium-scale","medium-scale", "large-scale", "large-scale"])
levels!(category, ["small-scale","medium-scale", "large-scale"])
group = ["FLAN", "spell-correction", "FLAN", "spell-correction","FLAN", "spell-correction"]
value = [0.3,2.,0.5,3.7,4,30]
f=font(12,"times")
gb = groupedbar(category, value, group = group,
        legend=:topleft,
        titlefont=f, tickfont=f, legendfont=f, guidefont=f,grid=false,
        xlabel="Datasets",
        ylabel="Running time (hours)",size=(500,250))

savefig(gb, "plots/run-time.pdf")




category = CategoricalArray(["good","good","good",
                             "bad", "bad","bad",
                             "neutral", "neutral", "neutral",
                             "not sure","not sure", "not sure"])
levels!(category, ["good", "bad","neutral", "not sure"])
group = ["spell-correction", "FLAN", "FLAN(hybrid)",
         "spell-correction", "FLAN", "FLAN(hybrid)",
         "spell-correction", "FLAN", "FLAN(hybrid)",
         "spell-correction", "FLAN", "FLAN(hybrid)"]
value=[33, 53, 33, 136, 28, 40, 9,72,58,12,3,12]
f=font(12,"times")
gb = groupedbar(category, value, group = group,
        titlefont=f, tickfont=f, legendfont=f, guidefont=f,grid=false,
        legend=:topright,
        xlabel="Categories",
        ylabel="#Votes",size=(540,270),bottommargin=2mm)

savefig(gb, "plots/human.pdf")


==> plots/cc.jl <==



using Plots
using Plots.Measures
# small dataset
small_cc_size=[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,29]
small_cc_num=[118175,6859,941,286,121,52,44,14,12,13,8,5,8,2,1,1,3,1,1,1,1,1,1,1]
# medium dataset
medium_cc_size=[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,24,26,29,34,48]
medium_cc_num=[116347,9363,1321,403,166,96,53,21,17,17,18,11,8,8,6,1,2,1,2,5,1,3,1,2,1,1]
# large dataset
large_cc_size=[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31
              ,32,33,35,36,37,38,39,42,43,44,45,46,47,48,49,50,51,52,53,55,56,58,59,60,65,66,69,74,75
               ,76,81,88,90,91,94,99,105,109,111,118,120,136,139]
large_cc_num=[104068,69750,12381,4610,2108,1176,640,417,232,187,124,97,73,66,51,40,32,25,18,18,20,11
              ,20,18,9,8,7,5,9,3,2,3,2,2,1,1,3,4,1,1,4,4,3,1,3,1,1,2,2,1,2,2,1,2,3,2,1,2,1,1,1,1,
              1,1,1,1,1,1,1,1,1,1,1,2]
f=font(12,"times")
colors=[:blue  :yellow :green]
shapes=[:none  :dtriangle :square]
fig=scatter([small_cc_size, medium_cc_size, large_cc_size], [small_cc_num, medium_cc_num, large_cc_num],
    titlefont=f, tickfont=f, legendfont=f, guidefont=f,grid=false,
    yscale=:log10, xscale=:log10,
    #scale=:log2,
    label=["small" "medium" "large"],
    ylabel="# Connected components",
    xlabel="Connected componenet size",
    size=(450,300),
    # markershape = :auto,
    markerstrokecolor=:auto,
    markerstrokewidth = 0,
    # markersize=[4 4 2],
    lc=:auto,
    markercolor=:auto,bottommargin=2mm)

savefig(fig, "cc.pdf")


==> plots/phi.jl <==

using Plots
using Plots.Measures
gr()

alpha=[0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1]
phi=[155.39866666666, 121.074, 108.06533333333333, 105.08133333333333, 103.74266666666668,
 102.89933333333335, 102.58533333333332, 102.45866666666667, 102.27466666666668, 102.05466666666668]
213.252     , 125.16066667
 f=font(12,"times")
 colors=[:blue  :yellow :green]
 shapes=[:none  :dtriangle :square]
 fig=plot(alpha, phi,
     titlefont=f, tickfont=f, legendfont=f, guidefont=f,grid=false,
     label="FLAN",
     ylabel="Coverage \\phi (W,V)",
     xlabel="Threshold \\alpha",
     size=(450,300),
     markershape = :circle,
     markerstrokecolor=:auto,
     markerstrokewidth = 0,
     markersize=3,
     lc=:auto,

     markercolor=:auto,bottommargin=2mm)


hline!([213.252], line=(4,:dash, 1,[:green]), label="autocorrect")

hline!([125.16], line=(4,:dash, 1,[:gray]), label="hunspell")

hline!([100], line=(4,:dash, 1,[:black]), label="No correction",legend=:best)

savefig("phi.pdf")

